Methods of Matrix Multiplication: An Overview of Several Methods and their Implementation

In this overview article we present several methods for multiplying matrices and the implementation of these methods in C. Also a little test program is given to compare their running time and the numerical stability. The methods are: naive method, naive method working on arrays, naive method with the \textsc{Kahan} trick, three methods with loop unrolling, winograd method and the scaled variant, original \textsc{Strassen} method and the \textsc{Strassen}-\textsc{Winograd} variant. Please note, that this is the FIRST version. The algorithms are not well tested and the implementation is not optimized. If you like to join the project, please contact me.

==> Minus.c <==
#include "Minus.h"

void Minus(A, B, Result, N, M)
  double** A;
  double** B;
  double** Result;
  int N;
  int M;
{
  
  for (int i = 0; i < N; i++) {
    for (int j = 0; j < M; j++) {
      Result[i][j] = A[i][j] - B[i][j];
    }
  }
  
}

==> MultiplyWithScalar.c <==
#include "MultiplyWithScalar.h"

void MultiplyWithScalar(A, Result, N, M, alpha)
  double** A;
  double** Result;
  int N;
  int M;
  double alpha;
{
  
  for (int i = 0; i < N; i++) {
    for (int j = 0; j < M; j++) {
      Result [i][j] = alpha*A[i][j];
    }
  }
  
}

==> NaivKahan.c <==
#include "NaivKahan.h"

/*
 * Using the Kahan summation algorithm to reduce the numerical error
 * http://en.wikipedia.org/wiki/Kahan_summation_algorithm
 */

void NaivKahan(A, B, Result, N, P, M)
  double** A;
  double** B;
  double** Result;
  int N;
  int P;
  int M;
{

  double t, sum, err;

  for (int i = 0; i < N; i++) {
    for (int j = 0; j < M; j++) {
      sum = 0.0;
      err = 0.0;
      for (int k = 0; k < P; k++) {
        err = err + A[i][k]*B[k][j];
        t = sum + err;
        err = (sum - t) + err;
        sum = t;
      }
      Result[i][j] = sum;
    }
  }
  
}


==> NaivLoopUnrollingFour.c <==
#include "NaivLoopUnrollingFour.h"

void NaivLoopUnrollingFour(A, B, Result, N, P, M)
  double** A;
  double** B;
  double** Result;
  int N;
  int P;
  int M;
{
  
  int i, j, k;
  double aux;
  
  if (P % 4 == 0) {
    
    for (i = 0; i < N; i++) {
      for (j = 0; j < M; j++) {
        aux = 0.0;
        for (k = 0; k < P; k += 4) {
          aux += A[i][k]*B[k][j] + A[i][k+1]*B[k+1][j] + A[i][k+2]*B[k+2][j]
                + A[i][k+3]*B[k+3][j];
        }
        Result[i][j] = aux;
      }
    }
    
  } else if (P % 4 == 1) {
    
    int PP = P - 1;
    for (i = 0; i < N; i++) {
      for (j = 0; j < M; j++) {
        aux = 0.0;
        for (k = 0; k < PP; k += 4) {
          aux += A[i][k]*B[k][j] + A[i][k+1]*B[k+1][j] + A[i][k+2]*B[k+2][j]
                + A[i][k+3]*B[k+3][j];
        }
        Result[i][j] = aux + A[i][PP]*B[PP][j];
      }
    }
  
  } else if (P % 4 == 2) {
    
    int PP = P - 2;
    int PPP = P - 1;
    for (i = 0; i < N; i++) {
      for (j = 0; j < M; j++) {
        aux = 0.0;
        for (k = 0; k < PP; k += 4) {
          aux += A[i][k]*B[k][j] + A[i][k+1]*B[k+1][j] + A[i][k+2]*B[k+2][j]
                + A[i][k+3]*B[k+3][j];
        }
        Result[i][j] = aux + A[i][PP]*B[PP][j] + A[i][PPP]*B[PPP][j];
      }
    }
    
  } else {
    
    int PP = P - 3;
    int PPP = P - 2;
    int PPPP = P - 1;
    for (i = 0; i < N; i++) {
      for (j = 0; j < M; j++) {
        aux = 0.0;
        for (k = 0; k < PP; k += 4) {
          aux += A[i][k]*B[k][j] + A[i][k+1]*B[k+1][j] + A[i][k+2]*B[k+2][j]
                + A[i][k+3]*B[k+3][j];
        }
        Result[i][j] = aux + A[i][PP]*B[PP][j] + A[i][PPP]*B[PPP][j]
                      + A[i][PPPP]*B[PPPP][j];
      }
    }      
    
  }
  
}

==> NaivLoopUnrollingThree.c <==
#include "NaivLoopUnrollingThree.h"

void NaivLoopUnrollingThree(A, B, Result, N, P, M)
  double** A;
  double** B;
  double** Result;
  int N;
  int P;
  int M;
{
  
  int i, j, k;
  double aux;
  
  if (P % 3 == 0) {
    
    for (i = 0; i < N; i++) {
      for (j = 0; j < M; j++) {
        aux = 0.0;
        for (k = 0; k < P; k += 3) {
          aux += A[i][k]*B[k][j] + A[i][k+1]*B[k+1][j] + A[i][k+2]*B[k+2][j];
        }
        Result[i][j] = aux;
      }
    }
    
  } else if (P % 3 == 1) {
    
    int PP = P - 1;
    for (i = 0; i < N; i++) {
      for (j = 0; j < M; j++) {
        aux = 0.0;
        for (k = 0; k < PP; k += 3) {
          aux += A[i][k]*B[k][j] + A[i][k+1]*B[k+1][j] + A[i][k+2]*B[k+2][j];
        }
        Result[i][j] = aux + A[i][PP]*B[PP][j];
      }
    }
    
  } else {
      
    int PP = P - 2;
    int PPP = P - 1;
    for (i = 0; i < N; i++) {
      for (j = 0; j < M; j++) {
        aux = 0.0;
        for (k = 0; k < PP; k += 3) {
          aux += A[i][k]*B[k][j] + A[i][k+1]*B[k+1][j] + A[i][k+2]*B[k+2][j];
        }
        Result[i][j] = aux + A[i][PP]*B[PP][j] + A[i][PPP]*B[PPP][j];
      }
    }      
      
  }
  
}


==> NaivLoopUnrollingTwo.c <==
#include "NaivLoopUnrollingTwo.h"

void NaivLoopUnrollingTwo(A, B, Result, N, P, M)
  double** A;
  double** B;
  double** Result;
  int N;
  int P;
  int M;
{
  
  int i, j, k;
  double aux;
  
  if (P % 2 == 0) {
    
    for (i = 0; i < N; i++) {
      for (j = 0; j < M; j++) {
        aux = 0.0;
        for (k = 0; k < P; k += 2) {
          aux += A[i][k]*B[k][j] + A[i][k+1]*B[k+1][j];
        }
        Result[i][j] = aux;
      }
    }
    
  } else {
    
    int PP = P - 1;
    for (i = 0; i < N; i++) {
      for (j = 0; j < M; j++) {
        aux = 0.0;
        for (k = 0; k < PP; k += 2) {
          aux += A[i][k]*B[k][j] + A[i][k+1]*B[k+1][j];
        }
        Result[i][j] = aux + A[i][PP]*B[PP][j];
      }
    }
    
  }

}

==> NaivOnArray.c <==
#include "NaivOnArray.h"

void NaivOnArray(A, B, Result, N, P, M)
  double** A;
  double** B;
  double** Result;
  int N;
  int P;
  int M;
{
    
    for (int i = 0; i < N; i++) {
        for (int j = 0; j < M; j++) {
            Result[i][j] = 0.0;
            for (int k = 0; k < P; k++) {
                Result[i][j] += A[i][k]*B[k][j];
            }
        }
    }
    
}

==> NaivStandard.c <==
#include "NaivStandard.h"

void NaivStandard(A, B, Result, N, P, M)
  double** A;
  double** B;
  double** Result;
  int N;
  int P;
  int M;
{
  
  double aux;
  
  for (int i = 0; i < N; i++) {
    for (int j = 0; j < M; j++) {
      aux = 0.0;
      for (int k = 0; k < P; k++) {
        aux += A[i][k]*B[k][j];
      }
      Result[i][j] = aux;
    }
  }

}


==> NormInf.c <==
#include "NormInf.h"

double Abs(double a){
  if ( a < 0 ) {
    return -a;
  }
  return a;
}

double NormInf(A, N, P)
  double** A;
  int N;
  int P;
{

  double Norm = 0.0;
  double aux;
  int i, j;
  
  for (i = 0; i < N; i++) {
    aux = 0.0;
    for (j = 0; j < P; j++) {
      aux += Abs(A[i][j]);
    }
    Norm = Max(Norm, aux);
  }
  
  return Norm;
  
}

==> Plus.c <==
#include "Plus.h"

void Plus(A, B, Result, N, M)
  double** A;
  double** B;
  double** Result;
  int N;
  int M;
{
  
  for (int i = 0; i < N; i++) {
    for (int j = 0; j < M; j++) {
      Result[i][j] = A[i][j] + B[i][j];
    }
  }
  
}

==> StrassenNaiv.c <==
#include "StrassenNaiv.h"

void StrassenNaivStep(A, B, Result, N, m)
  double** A;
  double** B;
  double** Result;
  int N;
  int m; //to reduce the recursion; idea from Strassen
{
  
  int i, j, NewSize;
  
  if( (N % 2 == 0) && (N > m) ){ // recursive use of StrassenNaivStep
    
    NewSize = N / 2;
    
    // decompose A and B
    // create ResultPart, Aux1,...,Aux7 and Helper1, Helper2
    double** A11 = malloc(NewSize*sizeof(double*));
    double** A12 = malloc(NewSize*sizeof(double*));
    double** A21 = malloc(NewSize*sizeof(double*));
    double** A22 = malloc(NewSize*sizeof(double*));
    double** B11 = malloc(NewSize*sizeof(double*));
    double** B12 = malloc(NewSize*sizeof(double*));
    double** B21 = malloc(NewSize*sizeof(double*));
    double** B22 = malloc(NewSize*sizeof(double*));
    double** ResultPart11 = malloc(NewSize*sizeof(double*));
    double** ResultPart12 = malloc(NewSize*sizeof(double*));
    double** ResultPart21 = malloc(NewSize*sizeof(double*));
    double** ResultPart22 = malloc(NewSize*sizeof(double*));
    double** Helper1 = malloc(NewSize*sizeof(double*));
    double** Helper2 = malloc(NewSize*sizeof(double*));
    double** Aux1 = malloc(NewSize*sizeof(double*));
    double** Aux2 = malloc(NewSize*sizeof(double*));
    double** Aux3 = malloc(NewSize*sizeof(double*));
    double** Aux4 = malloc(NewSize*sizeof(double*));
    double** Aux5 = malloc(NewSize*sizeof(double*));
    double** Aux6 = malloc(NewSize*sizeof(double*));
    double** Aux7 = malloc(NewSize*sizeof(double*));
    for( i = 0; i < NewSize; i++){
      A11[i] = malloc(NewSize*sizeof(double));
      A12[i] = malloc(NewSize*sizeof(double));
      A21[i] = malloc(NewSize*sizeof(double));
      A22[i] = malloc(NewSize*sizeof(double));
      B11[i] = malloc(NewSize*sizeof(double));
      B12[i] = malloc(NewSize*sizeof(double));
      B21[i] = malloc(NewSize*sizeof(double));
      B22[i] = malloc(NewSize*sizeof(double));
      ResultPart11[i] = malloc(NewSize*sizeof(double));
      ResultPart12[i] = malloc(NewSize*sizeof(double));
      ResultPart21[i] = malloc(NewSize*sizeof(double));
      ResultPart22[i] = malloc(NewSize*sizeof(double));
      Helper1[i] = malloc(NewSize*sizeof(double));
      Helper2[i] = malloc(NewSize*sizeof(double));
      Aux1[i] = malloc(NewSize*sizeof(double));
      Aux2[i] = malloc(NewSize*sizeof(double));
      Aux3[i] = malloc(NewSize*sizeof(double));
      Aux4[i] = malloc(NewSize*sizeof(double));
      Aux5[i] = malloc(NewSize*sizeof(double));
      Aux6[i] = malloc(NewSize*sizeof(double));
      Aux7[i] = malloc(NewSize*sizeof(double));
    }
    
    // fill new matrices
    
    for( i = 0; i < NewSize; i++){
      for( j = 0; j < NewSize; j++){
        A11[i][j] = A[i][j];
      }
    }
    
    for( i = 0; i < NewSize; i++){
      for( j = 0; j < NewSize; j++){
        A12[i][j] = A[i][NewSize + j];
      }
    }
    
    for( i = 0; i < NewSize; i++){
      for( j = 0; j < NewSize; j++){
        A21[i][j] = A[NewSize + i][j];
      }
    }
    
    for( i = 0; i < NewSize; i++){
      for( j = 0; j < NewSize; j++){
        A22[i][j] = A[NewSize + i][NewSize + j];
      }
    }
    
    for( i = 0; i < NewSize; i++){
      for( j = 0; j < NewSize; j++){
        B11[i][j] = B[i][j];
      }
    }
    
    for( i = 0; i < NewSize; i++){
      for( j = 0; j < NewSize; j++){
        B12[i][j] = B[i][NewSize + j];
      }
    }
    
    for( i = 0; i < NewSize; i++){
      for( j = 0; j < NewSize; j++){
        B21[i][j] = B[NewSize + i][j];
      }
    }
    
    for( i = 0; i < NewSize; i++){
      for( j = 0; j < NewSize; j++){
        B22[i][j] = B[NewSize + i][NewSize + j];
      }
    }
    
    // computing the seven aux. variables
    
    Plus(A11, A22, Helper1, NewSize, NewSize);
    Plus(B11, B22, Helper2, NewSize, NewSize);
    StrassenNaivStep(Helper1, Helper2, Aux1, NewSize, m);
    
    Plus(A21, A22, Helper1, NewSize, NewSize);
    StrassenNaivStep(Helper1, B11, Aux2, NewSize, m);
    
    Minus(B12, B22, Helper1, NewSize, NewSize);
    StrassenNaivStep(A11, Helper1, Aux3, NewSize, m);
    
    Minus(B21, B11, Helper1, NewSize, NewSize);
    StrassenNaivStep(A22, Helper1, Aux4, NewSize, m);
    
    Plus(A11, A12, Helper1, NewSize, NewSize);
    StrassenNaivStep(Helper1, B22, Aux5, NewSize, m);
    
    Minus(A21, A11, Helper1, NewSize, NewSize);
    Plus(B11, B12, Helper2, NewSize, NewSize);
    StrassenNaivStep(Helper1, Helper2, Aux6, NewSize, m);
    
    Minus(A12, A22, Helper1, NewSize, NewSize);
    Plus(B21, B22, Helper2, NewSize, NewSize);
    StrassenNaivStep(Helper1, Helper2, Aux7, NewSize, m);
    
    // computing the four parts of the result
    
    Plus(Aux1, Aux4, ResultPart11, NewSize, NewSize);
    Minus(ResultPart11, Aux5, ResultPart11, NewSize, NewSize);
    Plus(ResultPart11, Aux7, ResultPart11, NewSize, NewSize);
    
    Plus(Aux3, Aux5, ResultPart12, NewSize, NewSize);
    
    Plus(Aux2, Aux4, ResultPart21, NewSize, NewSize);
    
    Plus(Aux1, Aux3, ResultPart22, NewSize, NewSize);
    Minus(ResultPart22, Aux2, ResultPart22, NewSize, NewSize);
    Plus(ResultPart22, Aux6, ResultPart22, NewSize, NewSize);
    
    // store results in the "result matrix"
    
    for( i = 0; i < NewSize; i++){
      for( j = 0; j < NewSize; j++){
        Result[i][j] = ResultPart11[i][j];
      }
    }
    
    for( i = 0; i < NewSize; i++){
      for( j = 0; j < NewSize; j++){
        Result[i][NewSize + j] = ResultPart12[i][j];
      }
    }
    
    for( i = 0; i < NewSize; i++){
      for( j = 0; j < NewSize; j++){
        Result[NewSize + i][j] = ResultPart21[i][j];
      }
    }
    
    for( i = 0; i < NewSize; i++){
      for( j = 0; j < NewSize; j++){
        Result[NewSize + i][NewSize + j] = ResultPart22[i][j];
      }
    }
    
    // free helper variables
    
    free(A11);
    free(A12);
    free(A21);
    free(A22);
    
    free(B11);
    free(B12);
    free(B21);
    free(B22);
    
    free(ResultPart11);
    free(ResultPart12);
    free(ResultPart21);
    free(ResultPart22);
    
    free(Helper1);
    free(Helper2);
    
    free(Aux1);
    free(Aux2);
    free(Aux3);
    free(Aux4);
    free(Aux5);
    free(Aux6);
    free(Aux7);
    
  } else {
    
    // use naiv algorithm
    NaivStandard(A, B, Result, N, N, N);
    
  }
  
}

////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////

void StrassenNaiv(A, B, Result, N, P, M)
  double** A;
  double** B;
  double** Result;
  int N;
  int P;
  int M;
{

  int MaxSize, k, m, NewSize, i, j;
  
  MaxSize = max(N,P);
  MaxSize = max(MaxSize,M);
  
  if ( MaxSize < 16){
    MaxSize = 16; // otherwise it is not possible to compute k
  }
  
  k = floor(log(MaxSize)/log(2)) - 4;
  m = floor(MaxSize * pow(2,-k)) + 1;
  
  NewSize = m * pow(2,k);
  
  // add zero rows and columns to use Strassens algorithm
  
  double** NewA = malloc(NewSize*sizeof(double*));
  double** NewB = malloc(NewSize*sizeof(double*));
  double** AuxResult = malloc(NewSize*sizeof(double*));
  for( i = 0; i < NewSize; i++){
    NewA[i] = malloc(NewSize*sizeof(double));
    NewB[i] = malloc(NewSize*sizeof(double));
    AuxResult[i] = malloc(NewSize*sizeof(double));
  }
  
  for( i = 0; i < NewSize; i++){
    for( j = 0; j < NewSize; j++){
      NewA[i][j] = 0.0;
      NewB[i][j] = 0.0;
    }
  }
  
  for( i = 0; i < N; i++){
    for( j = 0; j < P; j++){
      NewA[i][j] = A[i][j];
    }
  }
  
  for( i = 0; i < P; i++){
    for( j = 0; j < M; j++){
      NewB[i][j] = B[i][j];
    }
  }
  
  StrassenNaivStep(NewA, NewB, AuxResult, NewSize, m);
  
  // extract the result
  
  for( i = 0; i < N; i++){
    for( j = 0; j < M; j++){
      Result[i][j] = AuxResult[i][j];
    }
  }
  
}

==> StrassenWinograd.c <==
#include "StrassenWinograd.h"

void StrassenWinogradStep(A, B, Result, N, m)
  double** A;
  double** B;
  double** Result;
  int N;
  int m; //to reduce the recursion; idea from Strassen
{
  
  int i, j, NewSize;
  
  if( (N % 2 == 0) && (N > m) ){ // recursive use of StrassenNaivStep
    
    NewSize = N / 2;
    
    // decompose A and B
    // create ResultPart, Aux1,...,Aux7 and Helper1, Helper2
    double** A11 = malloc(NewSize*sizeof(double*));
    double** A12 = malloc(NewSize*sizeof(double*));
    double** A21 = malloc(NewSize*sizeof(double*));
    double** A22 = malloc(NewSize*sizeof(double*));
    double** B11 = malloc(NewSize*sizeof(double*));
    double** B12 = malloc(NewSize*sizeof(double*));
    double** B21 = malloc(NewSize*sizeof(double*));
    double** B22 = malloc(NewSize*sizeof(double*));
    double** A1 = malloc(NewSize*sizeof(double*));
    double** A2 = malloc(NewSize*sizeof(double*));
    double** B1 = malloc(NewSize*sizeof(double*));
    double** B2 = malloc(NewSize*sizeof(double*));
    double** ResultPart11 = malloc(NewSize*sizeof(double*));
    double** ResultPart12 = malloc(NewSize*sizeof(double*));
    double** ResultPart21 = malloc(NewSize*sizeof(double*));
    double** ResultPart22 = malloc(NewSize*sizeof(double*));
    double** Helper1 = malloc(NewSize*sizeof(double*));
    double** Helper2 = malloc(NewSize*sizeof(double*));
    double** Aux1 = malloc(NewSize*sizeof(double*));
    double** Aux2 = malloc(NewSize*sizeof(double*));
    double** Aux3 = malloc(NewSize*sizeof(double*));
    double** Aux4 = malloc(NewSize*sizeof(double*));
    double** Aux5 = malloc(NewSize*sizeof(double*));
    double** Aux6 = malloc(NewSize*sizeof(double*));
    double** Aux7 = malloc(NewSize*sizeof(double*));
    double** Aux8 = malloc(NewSize*sizeof(double*));
    double** Aux9 = malloc(NewSize*sizeof(double*));
    for( i = 0; i < NewSize; i++){
      A11[i] = malloc(NewSize*sizeof(double));
      A12[i] = malloc(NewSize*sizeof(double));
      A21[i] = malloc(NewSize*sizeof(double));
      A22[i] = malloc(NewSize*sizeof(double));
      B11[i] = malloc(NewSize*sizeof(double));
      B12[i] = malloc(NewSize*sizeof(double));
      B21[i] = malloc(NewSize*sizeof(double));
      B22[i] = malloc(NewSize*sizeof(double));
      A1[i] = malloc(NewSize*sizeof(double));
      A2[i] = malloc(NewSize*sizeof(double));
      B1[i] = malloc(NewSize*sizeof(double));
      B2[i] = malloc(NewSize*sizeof(double));
      ResultPart11[i] = malloc(NewSize*sizeof(double));
      ResultPart12[i] = malloc(NewSize*sizeof(double));
      ResultPart21[i] = malloc(NewSize*sizeof(double));
      ResultPart22[i] = malloc(NewSize*sizeof(double));
      Helper1[i] = malloc(NewSize*sizeof(double));
      Helper2[i] = malloc(NewSize*sizeof(double));
      Aux1[i] = malloc(NewSize*sizeof(double));
      Aux2[i] = malloc(NewSize*sizeof(double));
      Aux3[i] = malloc(NewSize*sizeof(double));
      Aux4[i] = malloc(NewSize*sizeof(double));
      Aux5[i] = malloc(NewSize*sizeof(double));
      Aux6[i] = malloc(NewSize*sizeof(double));
      Aux7[i] = malloc(NewSize*sizeof(double));
      Aux8[i] = malloc(NewSize*sizeof(double));
      Aux9[i] = malloc(NewSize*sizeof(double));
    }
    
    // fill new matrices
    
    for( i = 0; i < NewSize; i++){
      for( j = 0; j < NewSize; j++){
        A11[i][j] = A[i][j];
      }
    }
    
    for( i = 0; i < NewSize; i++){
      for( j = 0; j < NewSize; j++){
        A12[i][j] = A[i][NewSize + j];
      }
    }
    
    for( i = 0; i < NewSize; i++){
      for( j = 0; j < NewSize; j++){
        A21[i][j] = A[NewSize + i][j];
      }
    }
    
    for( i = 0; i < NewSize; i++){
      for( j = 0; j < NewSize; j++){
        A22[i][j] = A[NewSize + i][NewSize + j];
      }
    }
    
    for( i = 0; i < NewSize; i++){
      for( j = 0; j < NewSize; j++){
        B11[i][j] = B[i][j];
      }
    }
    
    for( i = 0; i < NewSize; i++){
      for( j = 0; j < NewSize; j++){
        B12[i][j] = B[i][NewSize + j];
      }
    }
    
    for( i = 0; i < NewSize; i++){
      for( j = 0; j < NewSize; j++){
        B21[i][j] = B[NewSize + i][j];
      }
    }
    
    for( i = 0; i < NewSize; i++){
      for( j = 0; j < NewSize; j++){
        B22[i][j] = B[NewSize + i][NewSize + j];
      }
    }
    
    // computing the 4 + 9 aux. variables
    
    Minus(A11, A21, A1, NewSize, NewSize);
    Minus(A22, A1, A2, NewSize, NewSize);
    Minus(B22, B12, B1, NewSize, NewSize);
    Plus(B1, B11, B2, NewSize, NewSize);
    
    StrassenWinogradStep(A11, B11, Aux1, NewSize, m);
    StrassenWinogradStep(A12, B21, Aux2, NewSize, m);
    StrassenWinogradStep(A2, B2, Aux3, NewSize, m);
    Plus(A21, A22, Helper1, NewSize, NewSize);
    Minus(B12, B11, Helper2, NewSize, NewSize);
    StrassenWinogradStep(Helper1, Helper2, Aux4, NewSize, m);
    StrassenWinogradStep(A1, B1, Aux5, NewSize, m);
    Minus(A12, A2, Helper1, NewSize, NewSize);
    StrassenWinogradStep(Helper1, B22, Aux6, NewSize, m);
    Minus(B21, B2, Helper1, NewSize, NewSize);
    StrassenWinogradStep(A22, Helper1, Aux7, NewSize, m);
    Plus(Aux1, Aux3, Aux8, NewSize, NewSize);
    Plus(Aux8, Aux4, Aux9, NewSize, NewSize);
    
    // computing the four parts of the result
    
    Plus(Aux1, Aux2, ResultPart11, NewSize, NewSize);
    
    Plus(Aux9, Aux6, ResultPart12, NewSize, NewSize);
    
    Plus(Aux8, Aux5, Helper1, NewSize, NewSize);
    Plus(Helper1, Aux7, ResultPart21, NewSize,  NewSize);
    
    Plus(Aux9, Aux5, ResultPart22, NewSize, NewSize);
    
    // store results in the "result matrix"
    
    for( i = 0; i < NewSize; i++){
      for( j = 0; j < NewSize; j++){
        Result[i][j] = ResultPart11[i][j];
      }
    }
    
    for( i = 0; i < NewSize; i++){
      for( j = 0; j < NewSize; j++){
        Result[i][NewSize + j] = ResultPart12[i][j];
      }
    }
    
    for( i = 0; i < NewSize; i++){
      for( j = 0; j < NewSize; j++){
        Result[NewSize + i][j] = ResultPart21[i][j];
      }
    }
    
    for( i = 0; i < NewSize; i++){
      for( j = 0; j < NewSize; j++){
        Result[NewSize + i][NewSize + j] = ResultPart22[i][j];
      }
    }
    
    // free helper variables
    
    free(A11);
    free(A12);
    free(A21);
    free(A22);
    
    free(B11);
    free(B12);
    free(B21);
    free(B22);
    
    free(A1);
    free(A2);
    free(B1);
    free(B2);
    
    free(ResultPart11);
    free(ResultPart12);
    free(ResultPart21);
    free(ResultPart22);
    
    free(Helper1);
    free(Helper2);
    
    free(Aux1);
    free(Aux2);
    free(Aux3);
    free(Aux4);
    free(Aux5);
    free(Aux6);
    free(Aux7);
    free(Aux8);
    free(Aux9);
    
  } else {
    
    // use naiv algorithm
    NaivStandard(A, B, Result, N, N, N);
    
  }
  
}

////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////

void StrassenWinograd(A, B, Result, N, P, M)
  double** A;
  double** B;
  double** Result;
  int N;
  int P;
  int M;
{
  
  int MaxSize, k, m, NewSize, i, j;
  
  MaxSize = max(N,P);
  MaxSize = max(MaxSize,M);
  
  if ( MaxSize < 16){
    MaxSize = 16; // otherwise it is not possible to compute k
  }
  
  k = floor(log(MaxSize)/log(2)) - 4;
  m = floor(MaxSize * pow(2,-k)) + 1;
  
  NewSize = m * pow(2,k);
  
  // add zero rows and columns to use Strassens algorithm
  
  double** NewA = malloc(NewSize*sizeof(double*));
  double** NewB = malloc(NewSize*sizeof(double*));
  double** AuxResult = malloc(NewSize*sizeof(double*));
  for( i = 0; i < NewSize; i++){
    NewA[i] = malloc(NewSize*sizeof(double));
    NewB[i] = malloc(NewSize*sizeof(double));
    AuxResult[i] = malloc(NewSize*sizeof(double));
  }
  
  for( i = 0; i < NewSize; i++){
    for( j = 0; j < NewSize; j++){
      NewA[i][j] = 0.0;
      NewB[i][j] = 0.0;
    }
  }
  
  for( i = 0; i < N; i++){
    for( j = 0; j < P; j++){
      NewA[i][j] = A[i][j];
    }
  }
  
  for( i = 0; i < P; i++){
    for( j = 0; j < M; j++){
      NewB[i][j] = B[i][j];
    }
  }
  
  StrassenWinogradStep(NewA, NewB, AuxResult, NewSize, m);
  
  // extract the result
  
  for( i = 0; i < N; i++){
    for( j = 0; j < M; j++){
      Result[i][j] = AuxResult[i][j];
    }
  }
  
}

==> WinogradOriginal.c <==
#include "WinogradOriginal.h"

void WinogradOriginal(A, B, Result, N, P, M)
  double** A;
  double** B;
  double** Result;
  int N;
  int P;
  int M;
{
  
  int i, j, k;
  double aux;
  
  int upsilon = P % 2;
  int gamma = P - upsilon;
	
  double* y = malloc(M*sizeof(double));
  double* z = malloc(N*sizeof(double));
	
  for (i = 0; i < M; i++) {
    aux = 0.0;
    for (j = 0; j < gamma; j += 2) {
      aux += A[i][j]*A[i][j+1];
    }
    y[i] = aux;
  }
	
  for (i = 0; i < N; i++) {
    aux = 0.0;
    for (j = 0; j < gamma; j += 2) {
      aux += B[j][i]*B[j+1][i];
    }
    z[i] = aux;
  }
  
  if (upsilon == 1) {
    
    /* 
     * P is odd
     * The value A[i][P]*B[P][k] is missing in all auxiliary sums.
     */
    int PP = P-1;
    for (i = 0; i < M; i++) {
      for (k = 0; k < N; k++) {
        aux = 0.0;
        for (j = 0; j < gamma; j += 2) {
          aux += ( A[i][j] + B[j+1][k] )*( A[i][j+1] + B[j][k] );
        }
        Result[i][k] = aux - y[i] - z[k] + A[i][PP]*B[PP][k];
      }
    }
    
  } else {
    
    /*
     * P is even
     * The result can be computed with the auxiliary sums.
     */
    for (i = 0; i < M; i++) {
      for (k = 0; k < N; k++) {
        aux = 0.0;
        for (j = 0; j < gamma; j += 2) {
          aux += ( A[i][j] + B[j+1][k] )*( A[i][j+1] + B[j][k] );
        }
        Result[i][k] = aux - y[i] - z[k];
      }
    }
  }
  
  free(y);
  free(z);
  
}


==> WinogradScaled.c <==
#include "WinogradScaled.h"

/*
 * Algorithms for Matrix Multiplication: R. P. Brent
 */

void WinogradScaled(A, B, Result, N, P, M)
  double** A;
  double** B;
  double** Result;
  int N;
  int P;
  int M;
{
  
  int i;
  
  /* Create scaled copies of A and B */
  double** CopyA = malloc(N*sizeof(double*));
  for( i = 0; i < N; i++){
    CopyA[i]=malloc(P*sizeof(double));
  }
  double** CopyB = malloc(P*sizeof(double*));
  for( i = 0; i < P; i++){
    CopyB[i]=malloc(M*sizeof(double));
  }
  
  /* Scaling factors */
  double a = NormInf(A, N, P);
  double b = NormInf(B, P, M);
  
  double lambda = floor(0.5 + log(b/a)/log(4));
  
  /* Scaling */
  MultiplyWithScalar(A, CopyA, N, P, pow(2, lambda));
  MultiplyWithScalar(B, CopyB, P, M, pow(2, -lambda));
  
  /* Using Winograd with scaled matrices */
  WinogradOriginal(CopyA, CopyB, Result, N, P, M);
  
}

==> max.c <==
#include "max.h"

int max( x, y )
  int x;
  int y;
{
  if (x < y){
    return y;
  } else {
    return x;
  }
}

double Max( x, y )
  double x;
  double y;
{
  if (x < y){
    return y;
  } else {
    return x;
  }
}
